Classification of causally complete spaces on 3 events with binary inputs

We present an exhaustive classification of the 2644 causally complete spaces of input histories on 3 events with binary inputs, together with the algorithm used to find them. This paper forms the supplementary material for a trilogy of works: spaces of input histories, our dynamical generalisation of causal orders, are introduced in "The Combinatorics of Causality"; the sheaf-theoretic treatment of causal distributions is detailed in "The Topology of Causality"; the polytopes formed by the associated empirical models are studied in "The Geometry of Causality".

==> select-figures.py <==
import os
import shutil

tikz_figures: set[str] = set()
svg_figures: set[str] = set()
print("Figures references from paper:")
for file in [
    "./4-space-classification-main.tex",
    "./4-space-classification-section-2.tex",
    "./4-space-classification-section-3.tex",
    "./appendix-spaces-ABC-list.tex",
    "./section-appendix-all-spaces-ABC.tex",
    "./section-appendix-space-finder.tex",
    "./section-appendix-space-finder-advanced.tex",
]:
    with open(file, "r", encoding="utf-8") as f:
        for line in f:
            line = line.strip()
            if line.startswith(r"\includegraphics"):
                assert "{" in line and "}" in line, line
                start_idx = line.index("{")
                end_idx = line.index("}")
                fig_fullname = line[start_idx+1:end_idx]
                print(f"  {fig_fullname}")
                if fig_fullname.startswith("figures/"):
                    figname = fig_fullname[len("figures/"):]
                    tikz_figures.add(figname)
                else:
                    assert fig_fullname.startswith("svg-inkscape/"), fig_fullname
                    figname = fig_fullname[len("svg-inkscape/"):]
                    svg_figures.add(figname)
            if line.startswith(r"\tikzfig"):
                assert "{" in line and "}" in line, line
                start_idx = line.index("{")
                end_idx = line.index("}")
                figname = line[start_idx+1:end_idx]+".tikz"
                fig_fullname = f"figures/{figname}"
                print(f"  {fig_fullname}")
                tikz_figures.add(figname)

src_dir = "figures-raw"
tgt_dir = "figures"
print(f"Copying {len(tikz_figures)} tikz figures from {src_dir} to {tgt_dir}...")
num_copied = 0
for figname in os.listdir(src_dir):
    if figname in tikz_figures:
        tikz_figures.remove(figname)
        shutil.copyfile(f"{src_dir}/{figname}", f"{tgt_dir}/{figname}")
if tikz_figures:
    print(f"There were {len(tikz_figures)} broken tikz figure references:")
    for figname in sorted(tikz_figures):
        print(f"  {src_dir}/{figname}")

src_dir = "svg-inkscape-raw"
tgt_dir = "svg-inkscape"
print(f"Copying {len(svg_figures)} svg figures from {src_dir} to {tgt_dir}...")
num_copied = 0
for figname in os.listdir(src_dir):
    if figname in svg_figures:
        svg_figures.remove(figname)
        shutil.copyfile(f"{src_dir}/{figname}", f"{tgt_dir}/{figname}")
if svg_figures:
    print(f"There were {len(svg_figures)} broken tikz figure references:")
    for figname in sorted(svg_figures):
        print(f"  {src_dir}/{figname}")

print("All done!")

